Extending the WMSO+U Logic With Quantification Over Tuples

We study a new extension of the weak MSO logic, talking about boundedness. Instead of a previously considered quantifier U, expressing the fact that there exist arbitrarily large finite sets satisfying a given property, we consider a generalized quantifier U, expressing the fact that there exist tuples of arbitrarily large finite sets satisfying a given property. First, we prove that the new logic WMSO+U_tup is strictly more expressive than WMSO+U. In particular, WMSO+U_tup is able to express the so-called simultaneous unboundedness property, for which we prove that it is not expressible in WMSO+U. Second, we prove that it is decidable whether the tree generated by a given higher-order recursion scheme satisfies a given sentence of WMSO+K_tup.

==> pics/correct.sh <==
#!/bin/bash

sed 's/begin{tabular}\[t\]{\([a-z]\)}\(.*\)\\end{tabular}/begin{tabular}\[t\]{\1}$\2$\\end{tabular}/;s/smash{\(\([^{}]*{[^{}]*}\)*[^{}]*\)}/smash{$\1$}/'


==> pics/export.sh <==
#!/bin/bash

echo Exporting $1 to ${1%svg}pdf
#/Applications/Inkscape.app/Contents/MacOS/inkscape `pwd`/$1 --export-pdf=`pwd`/${1%svg}pdf --export-latex --export-area-drawing
inkscape `pwd`/$1 --export-pdf=`pwd`/${1%svg}pdf --export-latex --export-area-drawing

